Performance Analysis and Power Allocation for Massive MIMO ISAC Systems

Integrated sensing and communications (ISAC) is envisioned as a key feature in future wireless communications networks. Its integration with massive multiple-input-multiple-output (MIMO) techniques promises to leverage substantial spatial beamforming gains for both functionalities. In this work, we consider a massive MIMO-ISAC system employing a uniform planar array with zero-forcing and maximum-ratio downlink transmission schemes combined with monostatic radar-type sensing. Our focus lies on deriving closed-form expressions for the achievable communications rate and the Cram\'er--Rao lower bound (CRLB), which serve as performance metrics for communications and sensing operations, respectively. The expressions enable us to investigate important operational characteristics of massive MIMO-ISAC, including the mutual effects of communications and sensing as well as the advantages stemming from using a very large antenna array for each functionality. Furthermore, we devise a power allocation strategy based on successive convex approximation to maximize the communications rate while guaranteeing the CRLB constraints and transmit power budget. Extensive numerical results are presented to validate our theoretical analyses and demonstrate the efficiency of the proposed power allocation approach.

==> Figures/PowerAllocation_old.m <==
function [SE_Seq, SE_opt, gamma_opt, eta_opt] = PowerAllocation_old(K, tau_c, tau_p, Nt, Nr, xi_inp, beta, epsilon,...
    sigma_n_sqr, Pt, kappa, alpha, CRB0_theta, CRB0_phi, adot_theta, adot_phi, bdot_theta, bdot_phi, MaxIter, bf, semi_equal)
% POWERALLOCATION Summary of this function goes here
%   Detailed explanation goes here

% if (nargin<21)
%     MaxIter = 5;
% end

% Input: K, tau_c, tau_p, Nt, xi_inp, epsilon, beta,...
%        sigma_n_sqr, Pt, kappa, alpha, CRB0_theta, CRB0_phi, adot_theta, adot_phi, bdot_theta, bdot_phi, ZF, MaxIter

if (bf==1)
    lambda = real(Nt^2*xi_inp'.^2);
    zeta = real(diag(beta)*repmat(xi_inp, K, 1));
    xi = xi_inp';
else
    lambda = ones(K, 1);
    zeta = real(1/(Nt*(Nt-K))*diag(epsilon)*repmat(1./xi_inp, K, 1));
    xi = 1/(Nt*(Nt-K))*[1./xi_inp]';
end

kappa_bar = kappa*abs(alpha)^2;
% xi = 1/(Nt*(Nt-K))*[1./xi_inp]';


% CRB = sigmaR2/(2*abs(alpha)^2*L*CRB0)
init_scheme = 0;
if init_scheme == 0
    init_const = 1;
    gamma_cur_init = init_const*Pt/(2*Nt*sum(xi))*ones(K,1);
    eta_cur_init = init_const*sqrt(Pt/(2*Nt*K)*ones(K,1));
elseif init_scheme == 1
    b_theta = real(1 / (norm(bdot_theta)^2 - ((bdot_theta'*bdot_phi)^2)/(norm(bdot_phi))^2));
    b_phi = real(1 / (norm(bdot_phi)^2 - ((bdot_theta'*bdot_phi)^2)/(norm(bdot_theta))^2));
    % eta_hat_init = b_theta / (kappa*abs(alpha)^2*Nt^2*CRB0_theta);
    eta_hat_init = max(b_theta, b_phi) / (kappa*abs(alpha)^2*Nt^2*CRB0_theta);
    eta_cur_init = eta_hat_init/K * ones(K,1);
    gamma_cur_init = (Pt - Nt*eta_hat_init)./(Nt*sum(xi))*ones(K,1);
else
    p0 = 1/2;
    vartheta_0 = p0*Pt/Nt;
    gamma_0 = (1-p0)*Pt/(Nt*sum(xi))*ones(K,1);
    [CRB_theta_tmp,CRB_phi_tmp] = get_CRB_cf(Nt,Nr,kappa,alpha,xi,vartheta_0,gamma_0,0,adot_theta,adot_phi,bdot_theta,bdot_phi);
    while (CRB_theta_tmp < CRB0_theta) && (CRB_phi_tmp < CRB0_phi)
        p0 = p0/4;
        vartheta_0 = p0*Pt/Nt;
        gamma_0 = (1-p0)*Pt/(Nt*sum(xi))*ones(K,1);
        [CRB_theta_tmp,CRB_phi_tmp] = get_CRB_cf(Nt,Nr,kappa,alpha,xi,vartheta_0,gamma_0,0,adot_theta,adot_phi,bdot_theta,bdot_phi);
    end
    eta_hat_init = vartheta_0;
    eta_cur_init = eta_hat_init/K * ones(K,1);
    gamma_cur_init = (Pt - Nt*eta_hat_init)./(Nt*sum(xi))*ones(K,1);
end



gamma_cur = gamma_cur_init;
eta_cur = eta_cur_init;

SE_Seq = [];



for iter = 1:MaxIter

    Sum_kappa = sum(eta_cur);
    A_kappa = log(1 + (lambda.*gamma_cur)./(Nt*beta*Sum_kappa + Nt*zeta*gamma_cur + repmat(sigma_n_sqr, K, 1)) ) + ...
        2*(lambda.*gamma_cur)./(lambda.*gamma_cur + Nt*beta*Sum_kappa + Nt*zeta*gamma_cur + repmat(sigma_n_sqr, K, 1));

    B_kappa = (lambda.*gamma_cur).^2./(lambda.*gamma_cur + Nt*beta*Sum_kappa + Nt*zeta*gamma_cur + repmat(sigma_n_sqr, K, 1));

    C_kappa = (lambda.*gamma_cur)./( (lambda.*gamma_cur + Nt*beta*Sum_kappa + Nt*zeta*gamma_cur + repmat(sigma_n_sqr, K, 1)) .* ...
        (Nt*beta*Sum_kappa + Nt*zeta*gamma_cur + repmat(sigma_n_sqr, K, 1)) );


    %     A_kappa = log(1 + (gamma_cur)./(Nt*beta*Sum_kappa + 1/(Nt-K)*( ( diag(epsilon) + repmat(beta,1,K).*(1-eye(K)))*(gamma_cur./xi_inp') ) + repmat(sigma_n_sqr, K, 1)) ) + ...
    %                         2*(gamma_cur)./(gamma_cur + Nt*beta*Sum_kappa + 1/(Nt-K)*( ( diag(epsilon) + repmat(beta,1,K).*(1-eye(K)))*(gamma_cur./xi_inp') ) + repmat(sigma_n_sqr, K, 1));
    %
    %     B_kappa = (gamma_cur).^2./(gamma_cur + Nt*beta*Sum_kappa + 1/(Nt-K)*( ( diag(epsilon) + repmat(beta,1,K).*(1-eye(K)))*(gamma_cur./xi_inp') ) + repmat(sigma_n_sqr, K, 1));
    %
    %     C_kappa = (gamma_cur)./( (gamma_cur + Nt*beta*Sum_kappa + 1/(Nt-K)*( ( diag(epsilon) + repmat(beta,1,K).*(1-eye(K)))*(gamma_cur./xi_inp') ) + repmat(sigma_n_sqr, K, 1)) .* ...
    %                               (Nt*beta*Sum_kappa + 1/(Nt-K)*( ( diag(epsilon) + repmat(beta,1,K).*(1-eye(K)))*(gamma_cur./xi_inp') ) + repmat(sigma_n_sqr, K, 1)) );


    cvx_begin quiet

    variables   gamma_next(K) eta(K) gamma_bar(K) sum_coeff mu_var mu_bar nu nu_bar dotprod_xigamma gamma_eq

    maximize sum(A_kappa - (B_kappa./lambda).*gamma_bar - C_kappa.*(Nt*beta*sum_coeff + Nt*zeta*gamma_next + repmat(sigma_n_sqr, K, 1)));

    subject to

    % for objective
    for k = 1:K
        {[2; (gamma_next(k)-gamma_bar(k))], (gamma_next(k)+gamma_bar(k))} == lorentz(2);
    end

    sum(eta) <= sum_coeff;

    % (42)

    if (semi_equal==1)
        %xi.*gamma_next == gamma_eq*ones(K,1);
        %K*gamma_eq + sum(eta) <= Pt/Nt;
        gamma_next == gamma_eq*ones(K,1);

        xi'*gamma_next + sum(eta) <= Pt/Nt;
    else

        xi'*gamma_next + sum(eta) <= Pt/Nt;
    end

    %xi'*gamma_next + sum(eta) <= Pt/Nt;

    % for CRB constraints

    xi'*gamma_next*real(Nr*adot_theta'*adot_phi + Nt*bdot_theta'*bdot_phi) + sum(eta) * Nt^2 * real(bdot_theta'*bdot_phi) <= dotprod_xigamma;

    % (38b)
    if (Nt<100)

        1/(kappa_bar*CRB0_phi) + nu <= xi'*gamma_next*(Nr*norm(adot_phi)^2 + Nt*norm(bdot_phi)^2) + sum(eta)*Nt^2*norm(bdot_phi)^2;
        nu_bar <= xi'*gamma_next*(Nr*norm(adot_theta)^2 + Nt*norm(bdot_theta)^2) + sum(eta)*Nt^2*norm(bdot_theta)^2;
    else

        (1/(kappa_bar*CRB0_phi) + nu)/Nt <= (xi'*gamma_next*(Nr*norm(adot_phi)^2 + Nt*norm(bdot_phi)^2) + sum(eta)*Nt^2*norm(bdot_phi)^2)/Nt;
        nu_bar/Nt <= (xi'*gamma_next*(Nr*norm(adot_theta)^2 + Nt*norm(bdot_theta)^2) + sum(eta)*Nt^2*norm(bdot_theta)^2)/Nt;

    end
    %1/(kappa_bar*CRB0_theta) + mu_var <= xi'*gamma_next*(Nr*norm(adot_theta)^2 + Nt*norm(bdot_theta)^2) + sum(eta)*Nt^2*norm(bdot_theta)^2;

    mu_bar <= xi'*gamma_next*(Nr*norm(adot_phi)^2 + Nt*norm(bdot_phi)^2) + sum(eta)*Nt^2*norm(bdot_phi)^2;
    {[2*dotprod_xigamma; (mu_var - mu_bar)], (mu_var + mu_bar)} == lorentz(2);

    % (38c)

    1/(kappa_bar*CRB0_phi) + nu <= xi'*gamma_next*(Nr*norm(adot_phi)^2 + Nt*norm(bdot_phi)^2) + sum(eta)*Nt^2*norm(bdot_phi)^2;

    nu_bar <= xi'*gamma_next*(Nr*norm(adot_theta)^2 + Nt*norm(bdot_theta)^2) + sum(eta)*Nt^2*norm(bdot_theta)^2;
    {[2*dotprod_xigamma; (nu - nu_bar)], (nu + nu_bar)} == lorentz(2);



    gamma_next>=0;
    eta>=0;
    mu_var >= 0;
    mu_bar >= 0;
    nu >= 0;
    nu_bar >= 0;

    dotprod_xigamma >= 0;

    gamma_bar>=0;
    sum_coeff>=0;

    cvx_end

    gamma_cur = gamma_next;
    eta_cur = eta;
    gamma_bar_cur =  gamma_bar;


    OptVal = (tau_c-tau_p)/(tau_c*log(2))*sum(A_kappa - (B_kappa./lambda).*gamma_bar - C_kappa.*(Nt*beta*sum_coeff + Nt*zeta*gamma_next + repmat(sigma_n_sqr, K, 1)));

    SE_Seq = [SE_Seq; OptVal];


end

SE_opt = SE_Seq(end);
gamma_opt = gamma_cur;
eta_opt = eta_cur;



end

